Impact of Azimuthal Magnetic Field Inhomogeneity on Hall Thruster high-frequency azimuthal instability via 2D radial-azimuthal PIC simulations

For the SPT-type Hall thrusters, the magnetic structure with magnetic conductive columns leads inherent to azimuthally inhomogeneous magnetic configurations. This azimuthal magnetic inhomogeneity may impact electron azimuthal closed-drift motion and cross-field transport characteristics. This study systematically investigates the effects of azimuthal magnetic field gradient on high frequency azimuthal instability and associated anomalous electron transport through 2D radial-azimuthal Particle-in-Cell (PIC) simulations. The results reveal dual mechanisms of magnetic inhomogeneity on electron cyclotron drift instability (ECDI) characteristics: (1) The azimuthal drift velocity distribution becomes modulated by the magnetic field inhomogeneity, with increased average drift velocity enhancing ECDI intensity under stronger inhomogeneity; (2) Simultaneously, the ECDI wavenumber spectrum broadens with elevated magnetic inhomogeneity, reducing discrete ECDI spectral peaks. Under the dual influence of magnetic field inhomogeneity, when the inhomogeneity level is below 5%, the ECDI saturation amplitude and electron cross field mobility remains largely unchanged. However, a notable reduction of 13.4% in ECDI saturation intensity and a 15.7% decrease in electron mobility are observed when magnetic field inhomogeneity reaches 10%.

==> clean.sh <==
rm *.out *.log *.blg *.aux *.pdf

